Mobile-MMLU: A Mobile Intelligence Language Understanding Benchmark

Rapid advancements in large language models (LLMs) have increased interest in deploying them on mobile devices for on-device AI applications. Mobile users interact differently with LLMs compared to desktop users, creating unique expectations and data biases. Current benchmark datasets primarily target at server and desktop environments, and there is a notable lack of extensive datasets specifically designed for mobile contexts. Additionally, mobile devices face strict limitations in storage and computing resources, constraining model size and capabilities, thus requiring optimized efficiency and prioritized knowledge. To address these challenges, we introduce Mobile-MMLU, a large-scale benchmark dataset tailored for mobile intelligence. It consists of 16,186 questions across 80 mobile-related fields, designed to evaluate LLM performance in realistic mobile scenarios. A challenging subset, Mobile-MMLU-Pro, provides advanced evaluation similar in size to MMLU-Pro but significantly more difficult than our standard full set. Both benchmarks use multiple-choice, order-invariant questions focused on practical mobile interactions, such as recipe suggestions, travel planning, and essential daily tasks. The dataset emphasizes critical mobile-specific metrics like inference latency, energy consumption, memory usage, and response quality, offering comprehensive insights into model performance under mobile constraints. Moreover, it prioritizes privacy and adaptability, assessing models' ability to perform on-device processing, maintain user privacy, and adapt to personalized usage patterns. Mobile-MMLU family offers a standardized framework for developing and comparing mobile-optimized LLMs, enabling advancements in productivity and decision-making within mobile computing environments. Our code and data are available at: https://github.com/VILA-Lab/Mobile-MMLU.

==> bin/fix.sh <==
#!/bin/sh

usage() {
    echo "$0 <issue> [-n] file.tex [file...]"
    echo
    echo -e 'Issues:'
    echo -e ' - opts-paper-font\tremove fontsize and add a4paper class options'
    echo -e ' - tabular-center \tAdd \\centerline around \\begin{tabular}...\\end{tabular}'
    echo -e ' - cite           \tReplace \\cite with \\citep'
    echo -e ' - quotes         \tReplace "..." with \\say{...}'
    echo -e ' - contractions   \tExpand contractions'
    echo
    echo -e 'Arguments:'
    echo -e ' -n\tDo not modify source files, instead print the result to STDOUT.'
    echo -e '   \tThis argument can also be used without input files, in which case the input is taken from STDIN.'
}

if (( $# < 2 )); then
    usage
    exit 1
fi

SED=$(shell which gsed 2>/dev/null || which sed)

issue="$1"
shift

if [ "$1" = "-n" ]; then
    shift
    SED_OPTS=""
else
    SED_OPTS="-i"
fi

case $issue in
    opts-paper-font)
        $SED $SED_OPTS 's/[0-9]\+pt, *\(% *8-20pt *possible.*\)\?/a4paper,/' $@;;
    tabular-center)
        $SED $SED_OPTS 's/\\begin{tabular}/\\centerline{\\begin/g' $@
        $SED $SED_OPTS 's/\\end{tabular}/\\end{tabular}}/g' $@;;
    caption-period)
        $SED $SED_OPTS 's/\\caption{\(.*[^.]\)}/\\caption{\1.}/g' $@;;
    cite)
         $SED $SED_OPTS 's/\\cite *{/\\citep{/g' $@;;
    quotes)
         $SED $SED_OPTS 's/"\([^"]*\)"/\\say{\1}/g' $@;;
    contractions)
         $SED $SED_OPTS \
              "s/\(do\|does\|is\)n't/\1 not/gi;
               s/\(can\)'t/\1not/gi;
               s/\(w\)on't/\1ill not/gi;
               s/\(let\)'s/\1 us/gi;" $@;;
    *)
        echo "ERROR: Invalid issue: $issue"
        echo
        usage
        exit 1;;
esac

